On the design of Monte-Carlo particle coagulation solver interface: a CPU/GPU Super-Droplet Method case study with PySDM

Super-Droplet Method (SDM) is a probabilistic Monte-Carlo-type model of particle coagulation process, an alternative to the mean-field formulation of Smoluchowski. SDM as an algorithm has linear computational complexity with respect to the state vector length, the state vector length is constant throughout simulation, and most of the algorithm steps are readily parallelizable. This paper discusses the design and implementation of two number-crunching backends for SDM implemented in PySDM, a new free and open-source Python package for simulating the dynamics of atmospheric aerosol, cloud and rain particles. The two backends share their application programming interface (API) but leverage distinct parallelism paradigms, target different hardware, and are built on top of different lower-level routine sets. First offers multi-threaded CPU computations and is based on Numba (using Numpy arrays). Second offers GPU computations and is built on top of ThrustRTC and CURandRTC (and does not use Numpy arrays). In the paper, the API is discussed focusing on: data dependencies across steps, parallelisation opportunities, CPU and GPU implementation nuances, and algorithm workflow. Example simulations suitable for validating implementations of the API are presented.

==> code/times.py <==
_kernel = ThrustRTC.For(['data_out', 'perm_in', 'pair_flag'], "i", '''
    if (pair_flag[2 * i]) 
        data_out[i] *= max(perm_in[2 * i], perm_in[2 * i + 1]);
    else if (pair_flag[2 * i + 1]) {
        data_out[i] *= max(perm_in[2 * i + 1], perm_in[2 * i + 2]);
    // if (pair_flag[i])
    //     data_out[i/2] *= max(perm_in[i], perm_in[i + 1]);
    }
    ''')

def _launch(length, data_out, data_in, pair_flag, idx):
    perm_in = trtc.DVPermutation(data_in, idx)
    _kernel.launch_n(length // 2, [data_out, perm_in, pair_flag])
    
def times_max(this, other, pair_flag):
    _launch(len(other.idx),
        this.data,                                             # in/out
        other.data, pair_flag.indicator.data, other.idx.data)  # in
